Maximal Transcendentality of the Double-Scaled PCM

We prove, to all orders, maximal transcendentality of the strongly coupled large-N Principal Chiral Model in the double-scaling regime introduced in our earlier work. We also prove that, after a natural shift of the coupling constant, the coefficients of the vacuum-energy expansion are expressed purely as polynomials in odd zeta values with rational coefficients. The first 35 explicitly computed orders reveal further number-theoretic regularities, pointing to hidden structure beyond maximal transcendentality.

==> anc/dspcm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    275697,       6369]
NotebookOptionsPosition[    274963,       6348]
NotebookOutlinePosition[    275359,       6364]
CellTagsIndexPosition[    275316,       6361]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "First 22 orders of the energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"8", 
      SuperscriptBox["\[Pi]", "2"]}], 
     SuperscriptBox["b", "2"]], 
    RowBox[{"E", "(", "b", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "35e9339a-802a-42f3-8150-4535281b09bf"],
 "  in ",
 Cell[BoxData[
  FractionBox["1", 
   RowBox[{"b", " "}]]],ExpressionUUID->
  "6952202d-251c-42ff-94d2-e525d61a0458"],
 "from the full kernel R "
}], "Subsubsection",
 CellChangeTimes->{{3.9898494651166058`*^9, 3.98984948957308*^9}, {
  3.989850454527508*^9, 3.9898504579410887`*^9}, {3.989919645832489*^9, 
  3.989919677975992*^9}, {3.989919809801784*^9, 3.98991986801269*^9}, {
  3.9899252555596743`*^9, 
  3.989925310572979*^9}},ExpressionUUID->"6104843c-c89a-49b4-808f-\
95916bd9bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"Log", "[", "4", "]"}], "b"], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"], 
    SuperscriptBox["b", "2"]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"45", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
    RowBox[{"1024", " ", 
     SuperscriptBox["b", "5"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"135", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
    RowBox[{"1024", " ", 
     SuperscriptBox["b", "6"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"135", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4725", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
    RowBox[{"32768", " ", 
     SuperscriptBox["b", "7"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32768", " ", 
      SuperscriptBox["b", "8"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2048", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"8640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"14400", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"9045", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"23625", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4194304", " ", 
      SuperscriptBox["b", "9"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2048", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"17280", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"3402", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"21600", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"54270", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"70875", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4685625", " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4194304", " ", 
      SuperscriptBox["b", "10"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"262144", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"3870720", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"3870720", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"24312960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"21168000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"10125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"441", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"134217728", " ", 
      SuperscriptBox["b", "11"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"65536", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1548288", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"1290240", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"16208640", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"4278420", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"10584000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{"20250", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"575", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
            RowBox[{"1148", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"441", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6912", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
            RowBox[{"74375", " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6394952025", " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"134217728", " ", 
      SuperscriptBox["b", "12"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8388608", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"297271296", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"212336640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"4668088320", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"2438553600", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"11664000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"169344", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5545728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
          RowBox[{"225996750", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"236884375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3645", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1352192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5263335", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8589934592", " ", 
      SuperscriptBox["b", "13"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"192", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8388608", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"424673280", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"265420800", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"9336176640", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"4064256000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
         RowBox[{"38880000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"575", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
            RowBox[{"1148", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"60750", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"181835", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
            RowBox[{"181678", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"423360", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6912", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
            RowBox[{"74375", " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"270", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5545728", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
            RowBox[{"225996750", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{"236884375", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"18225", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1352192", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"5263335", " ", 
             RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"9292277869875", " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8589934592", " ", 
      SuperscriptBox["b", "14"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"536870912", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"37371248640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"20761804800", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"1095444725760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"408748032000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"6842880000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"59609088", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"95040", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5545728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
          RowBox[{"225996750", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"236884375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4276800", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1352192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5263335", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1215", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"767273728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"42875", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90846", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"190655", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8937142830", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"334125", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"181835", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"181678", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"101972871", " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"274877906944", " ", 
      SuperscriptBox["b", "15"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"134217728", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"12457082880", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"6228541440", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"469476311040", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"153280512000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"4105728000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"575", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"1148", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"64152000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"181835", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"181678", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"29804544", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6912", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
             RowBox[{"74375", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"95040", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5545728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"225996750", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"236884375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"205908096", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
             RowBox[{"6973453125", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"41817667500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"21928204375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3207600", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1352192", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"5263335", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3645", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"767273728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"42875", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"90846", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"190655", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8937142830", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6541763620392000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"3290953973231925", " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"274877906944", " ", 
      SuperscriptBox["b", "16"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17179869184", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"2072858591232", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"942208450560", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"97651072696320", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"28339863552000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"1138655232000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"7084965888", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"39536640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5545728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
          RowBox[{"225996750", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"236884375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1067489280", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1352192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5263335", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3032640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"767273728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"42875", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90846", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"190655", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8937142830", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"277992000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"181835", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"181678", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"101972871", " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"91125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16526083200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"11012201984", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"343", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"341684615", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"373831821", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"144699503949", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3159", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"205908096", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
             RowBox[{"6973453125", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"41817667500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"21928204375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"13543020465975", " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"70368744177664", " ", 
      SuperscriptBox["b", "17"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17179869184", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "14"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2638183661568", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"1099243192320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"151901668638720", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"39675808972800", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"2277310464000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"575", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"1148", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"12398690304", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6912", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
             RowBox[{"74375", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"110702592", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5545728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"225996750", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"236884375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2490808320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1352192", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"5263335", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"14152320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"767273728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"42875", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"90846", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"190655", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8937142830", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7290", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"170953820288", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"3468008383875", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"214375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16171218", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"33938885", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3978591769845", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"972972000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"181835", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                RowBox[{"181678", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"101972871", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1275750", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16526083200", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"11012201984", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"343", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"341684615", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"373831821", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"144699503949", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"22113", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"205908096", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
                RowBox[{"6973453125", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                RowBox[{"41817667500", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"21928204375", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"13543020465975", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"38505924175033940625", " ", 
        RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"70368744177664", " ", 
      SuperscriptBox["b", "18"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4398046511104", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "15"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"844218771701760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"324699527577600", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"58330240757268480", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"13850464223232000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"1093109022720000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"5290107863040", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"70849658880", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5545728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
          RowBox[{"225996750", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"236884375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1366386278400", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1352192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5263335", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"13586227200", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"767273728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"42875", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90846", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"190655", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8937142830", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"747242496000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"181835", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"181678", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"101972871", " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2449440000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16526083200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"11012201984", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"343", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"341684615", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"373831821", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"144699503949", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"28304640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"205908096", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
             RowBox[{"6973453125", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"41817667500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"21928204375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"13543020465975", " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"243", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"232017870127104", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
          RowBox[{"141167921973120000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"49362852024640000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"2701125", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"97191429725", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"10692", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18955198", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"21400665", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"5400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8716867288000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"132240070949987", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"54675", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"512", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"170953820288", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"3468008383875", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"214375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16171218", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"33938885", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3978591769845", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"10564039554193125", " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2251799813685248", " ", 
      SuperscriptBox["b", "19"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"549755813888", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "16"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"129879811031040", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"46385646796800", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "14"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"10605498319503360", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"2308410703872000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"242913116160000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"575", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"1148", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1058021572608", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6912", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
             RowBox[{"74375", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"20242759680", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5545728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
             RowBox[{"225996750", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"236884375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"341596569600", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1352192", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"5263335", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"5434490880", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"767273728", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"42875", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"90846", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"190655", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8937142830", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"249080832000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"181835", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                RowBox[{"181678", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"101972871", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1632960000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16526083200", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"11012201984", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"343", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"341684615", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"373831821", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"144699503949", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1093500", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3684549351680", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"1841762182400", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"8575", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4354600824", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"4569590735", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1372", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"57104626985", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"62478352134", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"48376745785368", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"14152320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"205908096", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
                RowBox[{"6973453125", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                RowBox[{"41817667500", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"21928204375", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"13543020465975", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"486", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"232017870127104", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
             RowBox[{"141167921973120000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"49362852024640000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"2701125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"97191429725", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"10692", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18955198", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"21400665", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"5400", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8716867288000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                RowBox[{"132240070949987", " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"54675", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"170953820288", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{"3468008383875", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"214375", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"16171218", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                   RowBox[{"33938885", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"3978591769845", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"10564039554193125", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"74188929605391560334375", " ", 
        RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2251799813685248", " ", 
      SuperscriptBox["b", "20"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"140737488355328", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "17"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"40374066971934720", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "14"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"13458022323978240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "15"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"3846260723873218560", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"772784875634688000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"105715788152832000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"575", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1148", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"418591807635456", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6912", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
          RowBox[{"74375", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"11012061265920", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5545728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
          RowBox[{"225996750", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"236884375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"165180918988800", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1352192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5263335", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3941817384960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"767273728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"42875", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90846", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"190655", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"8937142830", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"154857111552000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"181835", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"181678", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"101972871", " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1776660480000", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16526083200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"11012201984", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"343", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"341684615", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"373831821", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"144699503949", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"12318179328", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"205908096", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
             RowBox[{"6973453125", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"41817667500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"21928204375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"13543020465975", " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1057536", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"232017870127104", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
          RowBox[{"141167921973120000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"49362852024640000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"2701125", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"97191429725", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"10692", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18955198", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"21400665", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"5400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8716867288000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"132240070949987", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"79315200", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"512", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"170953820288", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"3468008383875", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"214375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16171218", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"33938885", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3978591769845", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"10564039554193125", " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"10935", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56325439837437952", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"175616000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16250067099", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"34104755870", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2183815332513239040", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"450", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1057438179680000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
             RowBox[{"660275", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"78151602547", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"84083321322", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"64165386378939846", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"39375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"144986921357312", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"862562213758245", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4647375", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1024", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3684549351680", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"1841762182400", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"8575", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4354600824", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"4569590735", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1372", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"57104626985", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"62478352134", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"48376745785368", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"271381544052644025", " ", 
           RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"140737488355328", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "18"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"48448880366321664", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "15"], " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{"15140275114475520", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "16"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"5325591771516764160", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"993580554387456000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "14"], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{"172989471522816000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"575", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
              RowBox[{"1148", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"627887711453184", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6912", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
              RowBox[{"74375", " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"22024122531840", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5545728", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
              RowBox[{"225996750", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"236884375", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"297325654179840", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1352192", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"5263335", " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"10136101847040", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"767273728", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"42875", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90846", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                 RowBox[{"190655", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"8937142830", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"348428500992000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"128", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"181835", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                 RowBox[{"181678", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"101972871", " ", 
               RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6395977728000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16526083200", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
              RowBox[{"11012201984", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"343", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"341684615", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{"373831821", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"144699503949", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"36954537984", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"128", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"205908096", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
                 RowBox[{"6973453125", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                 RowBox[{"41817667500", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"21928204375", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"13543020465975", " ", 
               RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6345216", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"232017870127104", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
              RowBox[{"141167921973120000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"49362852024640000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{"2701125", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"97191429725", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                 RowBox[{"10692", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18955198", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{"21400665", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"5400", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8716867288000", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                 RowBox[{"132240070949987", " ", 
                  RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"1458", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"63433683005865984", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "7"]}], "+", 
              RowBox[{"89998436694620160000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"23605751251734400000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{"11576250", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13127908039596", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                 RowBox[{"82656639293690", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{"45217705741263", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2701125", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"185830411912325", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                 RowBox[{"10692", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36242457926", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{"40918582705", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2700", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16669714658560000", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                 RowBox[{"252878227509586679", " ", 
                  RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"356918400", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"512", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"170953820288", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{"3468008383875", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"214375", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16171218", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                    RowBox[{"33938885", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"3978591769845", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"10564039554193125", " ", 
               RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"196830", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56325439837437952", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"175616000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16250067099", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                 RowBox[{"34104755870", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2183815332513239040", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
              RowBox[{"450", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1057438179680000", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
                 RowBox[{"660275", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"78151602547", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{"84083321322", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"64165386378939846", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"39375", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"144986921357312", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"862562213758245", " ", 
                  RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"41826375", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1024", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3684549351680", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                 RowBox[{"1841762182400", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"8575", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4354600824", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                    RowBox[{"4569590735", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"1372", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"57104626985", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{"62478352134", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"48376745785368", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"271381544052644025", " ", 
               RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"364239010887793376632171875", " ", 
         RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"144115188075855872", " ", 
      SuperscriptBox["b", "21"]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9007199254740992", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "19"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"3682114907840446464", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "16"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{"1082974972894248960", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "17"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"462565685297456087040", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "14"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"80546263609009766400", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "15"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"17529599780978688000", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"575", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
           RowBox[{"1148", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"58731650548236288", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6912", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
           RowBox[{"74375", " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2678133299871744", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5545728", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
           RowBox[{"225996750", " ", 
            RowBox[{"Zeta", "[", "5", "]"}], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{"236884375", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"32867999589335040", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1352192", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"5263335", " ", 
            RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"1540687480750080", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"767273728", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"42875", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90846", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
              RowBox[{"190655", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8937142830", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"47076561911808000", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"181835", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
              RowBox[{"181678", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"101972871", " ", 
            RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"1296251486208000", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16526083200", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
           RowBox[{"11012201984", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{"343", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"341684615", " ", 
               RowBox[{"Zeta", "[", "7", "]"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{"373831821", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"144699503949", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6419531169792", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"205908096", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
              RowBox[{"6973453125", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
              RowBox[{"41817667500", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"21928204375", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"13543020465975", " ", 
            RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"1928945664", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"232017870127104", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
           RowBox[{"141167921973120000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{"49362852024640000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
           RowBox[{"2701125", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"97191429725", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
              RowBox[{"10692", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18955198", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                 RowBox[{"21400665", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"5400", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8716867288000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
              RowBox[{"132240070949987", " ", 
               RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"86802554880", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"512", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"170953820288", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"3468008383875", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"214375", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16171218", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                 RowBox[{"33938885", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3978591769845", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"10564039554193125", " ", 
            RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"119672640", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56325439837437952", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"175616000", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16250067099", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
              RowBox[{"34104755870", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2183815332513239040", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
            RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
           RowBox[{"450", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1057438179680000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
              RowBox[{"660275", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"78151602547", " ", 
                  RowBox[{"Zeta", "[", "9", "]"}], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                 RowBox[{"84083321322", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"64165386378939846", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"39375", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144986921357312", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"862562213758245", " ", 
               RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"16953624000", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1024", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3684549351680", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
              RowBox[{"1841762182400", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"8575", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4354600824", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                 RowBox[{"4569590735", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"1372", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57104626985", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{"62478352134", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"48376745785368", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"271381544052644025", " ", 
            RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"820125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8501796608412876800", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
           RowBox[{"3400120688763731968", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{"175616", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2058286633281305", " ", 
               RowBox[{"Zeta", "[", "7", "]"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{"2251993681051587", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"148812233815332831744", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
            RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
           RowBox[{"945", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"121543984885916160", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"130438", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6218698228677", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                 RowBox[{"12834287727625", " ", 
                  RowBox[{"Zeta", "[", "9", "]"}], " ", 
                  RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                 RowBox[{"14135396067988", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2169254536579305175", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"85750", " ", 
            RowBox[{"Zeta", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"128", " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31388361460596", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                 RowBox[{"32938221801385", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"28514842121449827", " ", 
               RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{"13851", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"63433683005865984", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "7"]}], "+", 
              RowBox[{"89998436694620160000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}], " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"23605751251734400000", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{"11576250", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13127908039596", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                 RowBox[{"82656639293690", " ", 
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{"45217705741263", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2701125", " ", 
               RowBox[{"Zeta", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"185830411912325", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                 RowBox[{"10692", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36242457926", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{"40918582705", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2700", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16669714658560000", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
                 RowBox[{"252878227509586679", " ", 
                  RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"499641990243886662046875", " ", 
            RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"144115188075855872", " ", 
      SuperscriptBox["b", "22"]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "b"], "]"}], "23"],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, 0, 23, 1],
    Editable->False]}],
  SeriesData[$CellContext`b, 
   DirectedInfinity[1], {
   1, -Log[4], Log[2]^2, Rational[3, 16] Zeta[3], Rational[3, 16] Log[2] 
    Zeta[3], Rational[3, 1024] (64 Log[2]^2 Zeta[3] + 45 Zeta[5]), 
    Rational[3, 1024] (64 Log[2]^3 Zeta[3] + 27 Zeta[3]^2 + 
     135 Log[2] Zeta[5]), 
    Rational[3, 32768] (
     64 Log[2] (32 Log[2]^3 Zeta[3] + 54 Zeta[3]^2 + 135 Log[2] Zeta[5]) + 
     4725 Zeta[7]), 
    Rational[3, 32768] (2048 Log[2]^5 Zeta[3] + 8640 Log[2]^2 Zeta[3]^2 + 
     14400 Log[2]^3 Zeta[5] + 9045 Zeta[3] Zeta[5] + 23625 Log[2] Zeta[7]), 
    Rational[3, 4194304] (
     128 (2048 Log[2]^6 Zeta[3] + 17280 Log[2]^3 Zeta[3]^2 + 3402 Zeta[3]^3 + 
       21600 Log[2]^4 Zeta[5] + 54270 Log[2] Zeta[3] Zeta[5] + 
       70875 Log[2]^2 Zeta[7]) + 4685625 Zeta[9]), 
    Rational[3, 4194304] (262144 Log[2]^7 Zeta[3] + 
     3870720 Log[2]^4 Zeta[3]^2 + 3870720 Log[2]^5 Zeta[5] + 
     24312960 Log[2]^2 Zeta[3] Zeta[5] + 21168000 Log[2]^3 Zeta[7] + 
     10125 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     441 Log[2] (6912 Zeta[3]^3 + 74375 Zeta[9])), 
    Rational[1, 134217728] (
     384 (65536 Log[2]^8 Zeta[3] + 1548288 Log[2]^5 Zeta[3]^2 + 
       1290240 Log[2]^6 Zeta[5] + 16208640 Log[2]^3 Zeta[3] Zeta[5] + 
       4278420 Zeta[3]^2 Zeta[5] + 10584000 Log[2]^4 Zeta[7] + 
       20250 Log[2] (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       441 Log[2]^2 (6912 Zeta[3]^3 + 74375 Zeta[9])) + 6394952025 Zeta[11]), 
    Rational[3, 134217728] (8388608 Log[2]^9 Zeta[3] + 
     297271296 Log[2]^6 Zeta[3]^2 + 212336640 Log[2]^7 Zeta[5] + 
     4668088320 Log[2]^4 Zeta[3] Zeta[5] + 2438553600 Log[2]^5 Zeta[7] + 
     11664000 Log[2]^2 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     169344 Log[2]^3 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     27 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     3645 Log[2] (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11])), 
    Rational[1, 8589934592] (
     192 (8388608 Log[2]^10 Zeta[3] + 424673280 Log[2]^7 Zeta[3]^2 + 
       265420800 Log[2]^8 Zeta[5] + 9336176640 Log[2]^5 Zeta[3] Zeta[5] + 
       4064256000 Log[2]^6 Zeta[7] + 
       38880000 Log[2]^3 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       60750 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       423360 Log[2]^4 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
       270 Log[2] (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
         236884375 Zeta[3] Zeta[9]) + 
       18225 Log[2]^2 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11])) + 
     9292277869875 Zeta[13]), 
    Rational[3, 8589934592] (536870912 Log[2]^11 Zeta[3] + 
     37371248640 Log[2]^8 Zeta[3]^2 + 20761804800 Log[2]^9 Zeta[5] + 
     1095444725760 Log[2]^6 Zeta[3] Zeta[5] + 408748032000 Log[2]^7 Zeta[7] + 
     6842880000 Log[2]^4 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     59609088 Log[2]^5 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     95040 Log[2]^2 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     4276800 Log[2]^3 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
     1215 (767273728 Zeta[3]^3 Zeta[5] + 
       42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
       8937142830 Zeta[3] Zeta[11]) + 
     334125 Log[2] (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       101972871 Zeta[13])), 
    Rational[3, 274877906944] (
     128 (134217728 Log[2]^12 Zeta[3] + 12457082880 Log[2]^9 Zeta[3]^2 + 
       6228541440 Log[2]^10 Zeta[5] + 469476311040 Log[2]^7 Zeta[3] Zeta[5] + 
       153280512000 Log[2]^8 Zeta[7] + 
       4105728000 Log[2]^5 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       64152000 Log[2]^2 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       29804544 Log[2]^6 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
       95040 Log[2]^3 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
         236884375 Zeta[3] Zeta[9]) + 
       243 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
         41817667500 Zeta[3] Zeta[5] Zeta[7] + 21928204375 Zeta[3]^2 Zeta[9]) + 
       3207600 Log[2]^4 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
       3645 Log[2] (767273728 Zeta[3]^3 Zeta[5] + 
         42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
         8937142830 Zeta[3] Zeta[11])) + 6541763620392000 Log[2]^2 Zeta[13] + 
     3290953973231925 Zeta[15]), 
    Rational[3, 274877906944] (17179869184 Log[2]^13 Zeta[3] + 
     2072858591232 Log[2]^10 Zeta[3]^2 + 942208450560 Log[2]^11 Zeta[5] + 
     97651072696320 Log[2]^8 Zeta[3] Zeta[5] + 
     28339863552000 Log[2]^9 Zeta[7] + 
     1138655232000 Log[2]^6 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     7084965888 Log[2]^7 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     39536640 Log[2]^4 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     1067489280 Log[2]^5 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
     3032640 
      Log[2]^2 (767273728 Zeta[3]^3 Zeta[5] + 
       42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
       8937142830 Zeta[3] Zeta[11]) + 
     277992000 
      Log[2]^3 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       101972871 Zeta[13]) + 
     91125 (16526083200 Zeta[3]^2 Zeta[5]^2 + 11012201984 Zeta[3]^3 Zeta[7] + 
       343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
       144699503949 Zeta[3] Zeta[13]) + 
     3159 Log[2] (
       128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
         41817667500 Zeta[3] Zeta[5] Zeta[7] + 21928204375 Zeta[3]^2 Zeta[9]) + 
       13543020465975 Zeta[15])), 
    Rational[3, 70368744177664] (
     256 (17179869184 Log[2]^14 Zeta[3] + 2638183661568 Log[2]^11 Zeta[3]^2 + 
       1099243192320 Log[2]^12 Zeta[5] + 
       151901668638720 Log[2]^9 Zeta[3] Zeta[5] + 
       39675808972800 Log[2]^10 Zeta[7] + 
       2277310464000 Log[2]^7 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       12398690304 Log[2]^8 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
       110702592 
        Log[2]^5 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
         236884375 Zeta[3] Zeta[9]) + 
       2490808320 Log[2]^6 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
       14152320 
        Log[2]^3 (767273728 Zeta[3]^3 Zeta[5] + 
         42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
         8937142830 Zeta[3] Zeta[11]) + 
       7290 (170953820288 Zeta[3]^4 Zeta[5] + 3468008383875 Zeta[5]^2 Zeta[7] + 
         214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
         3978591769845 Zeta[3]^2 Zeta[11]) + 
       972972000 
        Log[2]^4 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
         101972871 Zeta[13]) + 
       1275750 Log[2] (16526083200 Zeta[3]^2 Zeta[5]^2 + 
         11012201984 Zeta[3]^3 Zeta[7] + 
         343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
         144699503949 Zeta[3] Zeta[13]) + 
       22113 Log[2]^2 (
         128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
           41817667500 Zeta[3] Zeta[5] Zeta[7] + 
           21928204375 Zeta[3]^2 Zeta[9]) + 13543020465975 Zeta[15])) + 
     38505924175033940625 Zeta[17]), 
    Rational[3, 70368744177664] (4398046511104 Log[2]^15 Zeta[3] + 
     844218771701760 Log[2]^12 Zeta[3]^2 + 324699527577600 Log[2]^13 Zeta[5] + 
     58330240757268480 Log[2]^10 Zeta[3] Zeta[5] + 
     13850464223232000 Log[2]^11 Zeta[7] + 
     1093109022720000 Log[2]^8 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     5290107863040 Log[2]^9 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     70849658880 
      Log[2]^6 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     1366386278400 Log[2]^7 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
     13586227200 
      Log[2]^4 (767273728 Zeta[3]^3 Zeta[5] + 
       42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
       8937142830 Zeta[3] Zeta[11]) + 
     747242496000 
      Log[2]^5 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       101972871 Zeta[13]) + 
     2449440000 
      Log[2]^2 (16526083200 Zeta[3]^2 Zeta[5]^2 + 
       11012201984 Zeta[3]^3 Zeta[7] + 
       343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
       144699503949 Zeta[3] Zeta[13]) + 
     28304640 Log[2]^3 (
       128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
         41817667500 Zeta[3] Zeta[5] Zeta[7] + 21928204375 Zeta[3]^2 Zeta[9]) + 
       13543020465975 Zeta[15]) + 
     243 (232017870127104 Zeta[3]^6 + 
       141167921973120000 Zeta[3]^2 Zeta[5] Zeta[7] + 
       49362852024640000 Zeta[3]^3 Zeta[9] + 
       2701125 (97191429725 Zeta[9]^2 + 
         10692 (18955198 Zeta[7] Zeta[11] + 21400665 Zeta[5] Zeta[13])) + 
       5400 Zeta[3] (8716867288000 Zeta[5]^3 + 132240070949987 Zeta[15])) + 
     54675 Log[2] (
       512 (170953820288 Zeta[3]^4 Zeta[5] + 3468008383875 Zeta[5]^2 Zeta[7] + 
         214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
         3978591769845 Zeta[3]^2 Zeta[11]) + 10564039554193125 Zeta[17])), 
    Rational[3, 2251799813685248] (
     256 (549755813888 Log[2]^16 Zeta[3] + 
       129879811031040 Log[2]^13 Zeta[3]^2 + 46385646796800 Log[2]^14 Zeta[5] + 
       10605498319503360 Log[2]^11 Zeta[3] Zeta[5] + 
       2308410703872000 Log[2]^12 Zeta[7] + 
       242913116160000 Log[2]^9 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       1058021572608 Log[2]^10 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
       20242759680 
        Log[2]^7 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
         236884375 Zeta[3] Zeta[9]) + 
       341596569600 Log[2]^8 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
       5434490880 
        Log[2]^5 (767273728 Zeta[3]^3 Zeta[5] + 
         42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
         8937142830 Zeta[3] Zeta[11]) + 
       249080832000 
        Log[2]^6 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
         101972871 Zeta[13]) + 
       1632960000 
        Log[2]^3 (16526083200 Zeta[3]^2 Zeta[5]^2 + 
         11012201984 Zeta[3]^3 Zeta[7] + 
         343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
         144699503949 Zeta[3] Zeta[13]) + 
       1093500 (3684549351680 Zeta[3]^3 Zeta[5]^2 + 
         1841762182400 Zeta[3]^4 Zeta[7] + 
         8575 Zeta[5] (4354600824 Zeta[7]^2 + 4569590735 Zeta[5] Zeta[9]) + 
         1372 Zeta[3] (57104626985 Zeta[7] Zeta[9] + 
           62478352134 Zeta[5] Zeta[11]) + 48376745785368 Zeta[3]^2 Zeta[13]) + 
       14152320 
        Log[2]^4 (
         128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
           41817667500 Zeta[3] Zeta[5] Zeta[7] + 
           21928204375 Zeta[3]^2 Zeta[9]) + 13543020465975 Zeta[15]) + 
       486 Log[2] (232017870127104 Zeta[3]^6 + 
         141167921973120000 Zeta[3]^2 Zeta[5] Zeta[7] + 
         49362852024640000 Zeta[3]^3 Zeta[9] + 
         2701125 (97191429725 Zeta[9]^2 + 
           10692 (18955198 Zeta[7] Zeta[11] + 21400665 Zeta[5] Zeta[13])) + 
         5400 Zeta[3] (8716867288000 Zeta[5]^3 + 132240070949987 Zeta[15])) + 
       54675 Log[2]^2 (
         512 (170953820288 Zeta[3]^4 Zeta[5] + 
           3468008383875 Zeta[5]^2 Zeta[7] + 
           214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
           3978591769845 Zeta[3]^2 Zeta[11]) + 10564039554193125 Zeta[17])) + 
     74188929605391560334375 Zeta[19]), 
    Rational[3, 2251799813685248] (140737488355328 Log[2]^17 Zeta[3] + 
     40374066971934720 Log[2]^14 Zeta[3]^2 + 
     13458022323978240 Log[2]^15 Zeta[5] + 
     3846260723873218560 Log[2]^12 Zeta[3] Zeta[5] + 
     772784875634688000 Log[2]^13 Zeta[7] + 
     105715788152832000 Log[2]^10 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     418591807635456 Log[2]^11 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     11012061265920 
      Log[2]^8 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     165180918988800 Log[2]^9 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
     3941817384960 
      Log[2]^6 (767273728 Zeta[3]^3 Zeta[5] + 
       42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
       8937142830 Zeta[3] Zeta[11]) + 
     154857111552000 
      Log[2]^7 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       101972871 Zeta[13]) + 
     1776660480000 
      Log[2]^4 (16526083200 Zeta[3]^2 Zeta[5]^2 + 
       11012201984 Zeta[3]^3 Zeta[7] + 
       343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
       144699503949 Zeta[3] Zeta[13]) + 
     12318179328 
      Log[2]^5 (
       128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
         41817667500 Zeta[3] Zeta[5] Zeta[7] + 21928204375 Zeta[3]^2 Zeta[9]) + 
       13543020465975 Zeta[15]) + 
     1057536 Log[2]^2 (232017870127104 Zeta[3]^6 + 
       141167921973120000 Zeta[3]^2 Zeta[5] Zeta[7] + 
       49362852024640000 Zeta[3]^3 Zeta[9] + 
       2701125 (97191429725 Zeta[9]^2 + 
         10692 (18955198 Zeta[7] Zeta[11] + 21400665 Zeta[5] Zeta[13])) + 
       5400 Zeta[3] (8716867288000 Zeta[5]^3 + 132240070949987 Zeta[15])) + 
     79315200 Log[2]^3 (
       512 (170953820288 Zeta[3]^4 Zeta[5] + 3468008383875 Zeta[5]^2 Zeta[7] + 
         214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
         3978591769845 Zeta[3]^2 Zeta[11]) + 10564039554193125 Zeta[17]) + 
     10935 (56325439837437952 Zeta[3]^5 Zeta[5] + 
       175616000 
        Zeta[3]^2 (16250067099 Zeta[7]^2 + 34104755870 Zeta[5] Zeta[9]) + 
       2183815332513239040 Zeta[3]^3 Zeta[11] + 
       450 (1057438179680000 Zeta[5]^4 + 
         660275 (78151602547 Zeta[9] Zeta[11] + 84083321322 Zeta[7] Zeta[13]) + 
         64165386378939846 Zeta[5] Zeta[15]) + 
       39375 Zeta[3] (144986921357312 Zeta[5]^2 Zeta[7] + 
         862562213758245 Zeta[17])) + 
     4647375 Log[2] (
       1024 (3684549351680 Zeta[3]^3 Zeta[5]^2 + 
         1841762182400 Zeta[3]^4 Zeta[7] + 
         8575 Zeta[5] (4354600824 Zeta[7]^2 + 4569590735 Zeta[5] Zeta[9]) + 
         1372 Zeta[3] (57104626985 Zeta[7] Zeta[9] + 
           62478352134 Zeta[5] Zeta[11]) + 48376745785368 Zeta[3]^2 Zeta[13]) + 
       271381544052644025 Zeta[19])), 
    Rational[3, 144115188075855872] (
     64 (140737488355328 Log[2]^18 Zeta[3] + 
       48448880366321664 Log[2]^15 Zeta[3]^2 + 
       15140275114475520 Log[2]^16 Zeta[5] + 
       5325591771516764160 Log[2]^13 Zeta[3] Zeta[5] + 
       993580554387456000 Log[2]^14 Zeta[7] + 
       172989471522816000 Log[2]^11 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
       627887711453184 Log[2]^12 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
       22024122531840 
        Log[2]^9 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
         236884375 Zeta[3] Zeta[9]) + 
       297325654179840 
        Log[2]^10 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
       10136101847040 
        Log[2]^7 (767273728 Zeta[3]^3 Zeta[5] + 
         42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
         8937142830 Zeta[3] Zeta[11]) + 
       348428500992000 
        Log[2]^8 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
         101972871 Zeta[13]) + 
       6395977728000 
        Log[2]^5 (16526083200 Zeta[3]^2 Zeta[5]^2 + 
         11012201984 Zeta[3]^3 Zeta[7] + 
         343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
         144699503949 Zeta[3] Zeta[13]) + 
       36954537984 
        Log[2]^6 (
         128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
           41817667500 Zeta[3] Zeta[5] Zeta[7] + 
           21928204375 Zeta[3]^2 Zeta[9]) + 13543020465975 Zeta[15]) + 
       6345216 Log[2]^3 (232017870127104 Zeta[3]^6 + 
         141167921973120000 Zeta[3]^2 Zeta[5] Zeta[7] + 
         49362852024640000 Zeta[3]^3 Zeta[9] + 
         2701125 (97191429725 Zeta[9]^2 + 
           10692 (18955198 Zeta[7] Zeta[11] + 21400665 Zeta[5] Zeta[13])) + 
         5400 Zeta[3] (8716867288000 Zeta[5]^3 + 132240070949987 Zeta[15])) + 
       1458 (63433683005865984 Zeta[3]^7 + 
         89998436694620160000 Zeta[3]^3 Zeta[5] Zeta[7] + 
         23605751251734400000 Zeta[3]^4 Zeta[9] + 
         11576250 (13127908039596 Zeta[7]^3 + 
           82656639293690 Zeta[5] Zeta[7] Zeta[9] + 
           45217705741263 Zeta[5]^2 Zeta[11]) + 
         2701125 Zeta[3] (185830411912325 Zeta[9]^2 + 
           10692 (36242457926 Zeta[7] Zeta[11] + 
             40918582705 Zeta[5] Zeta[13])) + 
         2700 Zeta[3]^2 (16669714658560000 Zeta[5]^3 + 
           252878227509586679 Zeta[15])) + 
       356918400 
        Log[2]^4 (
         512 (170953820288 Zeta[3]^4 Zeta[5] + 
           3468008383875 Zeta[5]^2 Zeta[7] + 
           214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
           3978591769845 Zeta[3]^2 Zeta[11]) + 10564039554193125 Zeta[17]) + 
       196830 Log[2] (56325439837437952 Zeta[3]^5 Zeta[5] + 
         175616000 
          Zeta[3]^2 (16250067099 Zeta[7]^2 + 34104755870 Zeta[5] Zeta[9]) + 
         2183815332513239040 Zeta[3]^3 Zeta[11] + 
         450 (1057438179680000 Zeta[5]^4 + 
           660275 (78151602547 Zeta[9] Zeta[11] + 
             84083321322 Zeta[7] Zeta[13]) + 
           64165386378939846 Zeta[5] Zeta[15]) + 
         39375 Zeta[3] (144986921357312 Zeta[5]^2 Zeta[7] + 
           862562213758245 Zeta[17])) + 
       41826375 
        Log[2]^2 (
         1024 (3684549351680 Zeta[3]^3 Zeta[5]^2 + 
           1841762182400 Zeta[3]^4 Zeta[7] + 
           8575 Zeta[5] (4354600824 Zeta[7]^2 + 4569590735 Zeta[5] Zeta[9]) + 
           1372 Zeta[3] (57104626985 Zeta[7] Zeta[9] + 
             62478352134 Zeta[5] Zeta[11]) + 
           48376745785368 Zeta[3]^2 Zeta[13]) + 271381544052644025 Zeta[19])) + 
     364239010887793376632171875 Zeta[21]), 
    Rational[3, 144115188075855872] (9007199254740992 Log[2]^19 Zeta[3] + 
     3682114907840446464 Log[2]^16 Zeta[3]^2 + 
     1082974972894248960 Log[2]^17 Zeta[5] + 
     462565685297456087040 Log[2]^14 Zeta[3] Zeta[5] + 
     80546263609009766400 Log[2]^15 Zeta[7] + 
     17529599780978688000 Log[2]^12 (575 Zeta[5]^2 + 1148 Zeta[3] Zeta[7]) + 
     58731650548236288 Log[2]^13 (6912 Zeta[3]^3 + 74375 Zeta[9]) + 
     2678133299871744 
      Log[2]^10 (5545728 Zeta[3]^4 + 225996750 Zeta[5] Zeta[7] + 
       236884375 Zeta[3] Zeta[9]) + 
     32867999589335040 
      Log[2]^11 (1352192 Zeta[3]^2 Zeta[5] + 5263335 Zeta[11]) + 
     1540687480750080 
      Log[2]^8 (767273728 Zeta[3]^3 Zeta[5] + 
       42875 (90846 Zeta[7]^2 + 190655 Zeta[5] Zeta[9]) + 
       8937142830 Zeta[3] Zeta[11]) + 
     47076561911808000 
      Log[2]^9 (128 Zeta[3] (181835 Zeta[5]^2 + 181678 Zeta[3] Zeta[7]) + 
       101972871 Zeta[13]) + 
     1296251486208000 
      Log[2]^6 (16526083200 Zeta[3]^2 Zeta[5]^2 + 
       11012201984 Zeta[3]^3 Zeta[7] + 
       343 (341684615 Zeta[7] Zeta[9] + 373831821 Zeta[5] Zeta[11]) + 
       144699503949 Zeta[3] Zeta[13]) + 
     6419531169792 
      Log[2]^7 (
       128 (205908096 Zeta[3]^5 + 6973453125 Zeta[5]^3 + 
         41817667500 Zeta[3] Zeta[5] Zeta[7] + 21928204375 Zeta[3]^2 Zeta[9]) + 
       13543020465975 Zeta[15]) + 
     1928945664 
      Log[2]^4 (232017870127104 Zeta[3]^6 + 
       141167921973120000 Zeta[3]^2 Zeta[5] Zeta[7] + 
       49362852024640000 Zeta[3]^3 Zeta[9] + 
       2701125 (97191429725 Zeta[9]^2 + 
         10692 (18955198 Zeta[7] Zeta[11] + 21400665 Zeta[5] Zeta[13])) + 
       5400 Zeta[3] (8716867288000 Zeta[5]^3 + 132240070949987 Zeta[15])) + 
     86802554880 
      Log[2]^5 (
       512 (170953820288 Zeta[3]^4 Zeta[5] + 3468008383875 Zeta[5]^2 Zeta[7] + 
         214375 Zeta[3] (16171218 Zeta[7]^2 + 33938885 Zeta[5] Zeta[9]) + 
         3978591769845 Zeta[3]^2 Zeta[11]) + 10564039554193125 Zeta[17]) + 
     119672640 
      Log[2]^2 (56325439837437952 Zeta[3]^5 Zeta[5] + 
       175616000 
        Zeta[3]^2 (16250067099 Zeta[7]^2 + 34104755870 Zeta[5] Zeta[9]) + 
       2183815332513239040 Zeta[3]^3 Zeta[11] + 
       450 (1057438179680000 Zeta[5]^4 + 
         660275 (78151602547 Zeta[9] Zeta[11] + 84083321322 Zeta[7] Zeta[13]) + 
         64165386378939846 Zeta[5] Zeta[15]) + 
       39375 Zeta[3] (144986921357312 Zeta[5]^2 Zeta[7] + 
         862562213758245 Zeta[17])) + 
     16953624000 
      Log[2]^3 (
       1024 (3684549351680 Zeta[3]^3 Zeta[5]^2 + 
         1841762182400 Zeta[3]^4 Zeta[7] + 
         8575 Zeta[5] (4354600824 Zeta[7]^2 + 4569590735 Zeta[5] Zeta[9]) + 
         1372 Zeta[3] (57104626985 Zeta[7] Zeta[9] + 
           62478352134 Zeta[5] Zeta[11]) + 48376745785368 Zeta[3]^2 Zeta[13]) + 
       271381544052644025 Zeta[19]) + 
     820125 (8501796608412876800 Zeta[3]^4 Zeta[5]^2 + 
       3400120688763731968 Zeta[3]^5 Zeta[7] + 
       175616 Zeta[3]^2 (2058286633281305 Zeta[7] Zeta[9] + 
         2251993681051587 Zeta[5] Zeta[11]) + 
       148812233815332831744 Zeta[3]^3 Zeta[13] + 
       945 (121543984885916160 Zeta[5]^3 Zeta[7] + 
         130438 (6218698228677 Zeta[11]^2 + 12834287727625 Zeta[9] Zeta[13] + 
           14135396067988 Zeta[7] Zeta[15]) + 
         2169254536579305175 Zeta[5] Zeta[17]) + 
       85750 Zeta[3] (
         128 Zeta[5] (31388361460596 Zeta[7]^2 + 
           32938221801385 Zeta[5] Zeta[9]) + 28514842121449827 Zeta[19])) + 
     13851 Log[2] (
       128 (63433683005865984 Zeta[3]^7 + 
         89998436694620160000 Zeta[3]^3 Zeta[5] Zeta[7] + 
         23605751251734400000 Zeta[3]^4 Zeta[9] + 
         11576250 (13127908039596 Zeta[7]^3 + 
           82656639293690 Zeta[5] Zeta[7] Zeta[9] + 
           45217705741263 Zeta[5]^2 Zeta[11]) + 
         2701125 Zeta[3] (185830411912325 Zeta[9]^2 + 
           10692 (36242457926 Zeta[7] Zeta[11] + 
             40918582705 Zeta[5] Zeta[13])) + 
         2700 Zeta[3]^2 (16669714658560000 Zeta[5]^3 + 
           252878227509586679 Zeta[15])) + 
       499641990243886662046875 Zeta[21]))}, 0, 23, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9898493999792843`*^9, 3.989849570854205*^9, 
  3.989850538015327*^9},
 CellLabel->
  "Out[3262]=",ExpressionUUID->"76d5661d-4a11-4f56-8ff5-1b97971098b4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "First 35 orders of the energy ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"8", 
      SuperscriptBox["\[Pi]", "2"]}], 
     SuperscriptBox[
      OverscriptBox["b", "_"], "2"]], 
    RowBox[{"E", "(", 
     RowBox[{"b", "=", 
      RowBox[{
       OverscriptBox["b", "_"], " ", "+", "log2"}]}], ")"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "87948225-1dd6-4a7c-b270-0da4967d11c5"],
 "  in ",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     OverscriptBox["b", "_"], " "}]], "from", " ", "V"}]],ExpressionUUID->
  "2fe4ef29-b820-448d-a48d-2245ad454102"]
}], "Subsubsection",
 CellChangeTimes->{{3.989850245141594*^9, 3.989850248875249*^9}, {
  3.98985030070896*^9, 3.9898503389432364`*^9}, {3.989850902550498*^9, 
  3.9898509170454483`*^9}, {3.989850947188114*^9, 3.989850948482831*^9}, {
  3.989919709557188*^9, 3.9899197434336567`*^9}, {3.989919846096835*^9, 
  3.989919886677648*^9}, {3.9899253027732553`*^9, 3.989925343161791*^9}, {
  3.989925387605522*^9, 
  3.989925405387122*^9}},ExpressionUUID->"feff1ba7-0463-4d0f-b19b-\
84170e12a280"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "3"]}]], "+", 
  FractionBox[
   RowBox[{"81", " ", 
    SuperscriptBox[
     RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "6"]}]], "+", 
  FractionBox[
   RowBox[{"135", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "5"]}]], "+", 
  FractionBox[
   RowBox[{"27135", " ", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"32768", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "8"]}]], "+", 
  FractionBox[
   RowBox[{"14175", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], 
   RowBox[{"32768", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "7"]}]], "+", 
  FractionBox[
   RowBox[{"2025", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8625", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"17220", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
   RowBox[{"4194304", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "10"]}]], "+", 
  FractionBox[
   RowBox[{"189", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6912", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"74375", " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
   RowBox[{"4194304", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "9"]}]], "+", 
  FractionBox[
   RowBox[{"81", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5545728", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "+", 
      RowBox[{"225996750", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"236884375", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
   RowBox[{"134217728", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "12"]}]], "+", 
  FractionBox[
   RowBox[{"405", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4056576", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"15790005", " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], 
   RowBox[{"134217728", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "11"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8589934592", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "14"]}]], 
   RowBox[{"3645", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"767273728", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"3895022250", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
      RowBox[{"8174333125", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"8937142830", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"91125", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"23274880", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"23254784", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"101972871", " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], 
   RowBox[{"8589934592", " ", 
    SuperscriptBox[
     OverscriptBox["b", "_"], "13"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"274877906944", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "16"]}]], 
   RowBox[{"273375", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16526083200", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"11012201984", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"117197822945", " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"128224314603", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"144699503949", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"274877906944", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "15"]}]], 
   RowBox[{"729", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"26356236288", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "5"]}], "+", 
      RowBox[{"892602000000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"5352661440000", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"2806810160000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"13543020465975", " ", 
       RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"70368744177664", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "18"]}]], 
   RowBox[{"729", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"232017870127104", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "6"]}], "+", 
      RowBox[{"47071083355200000", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
      RowBox[{"141167921973120000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"49362852024640000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"262526200615940625", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
      RowBox[{"547434240542343000", " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"618060375384952500", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
      RowBox[{"714096383129929800", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"70368744177664", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "17"]}]], 
   RowBox[{"10935", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"87528355987456", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"1775620292544000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"1774952887680000", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
      RowBox[{"3725132017600000", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"2037038986160640", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"10564039554193125", " ", 
       RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2251799813685248", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "20"]}]], 
   RowBox[{"32805", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"56325439837437952", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"475847180856000000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
      RowBox[{"5708860028444160000", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"2853771783657984000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
      RowBox[{"5989340806865920000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"2183815332513239040", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"23220697217274191250", " ", 
       RowBox[{"Zeta", "[", "9", "]"}], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"24983151743647597500", " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
      RowBox[{"28874423870522930700", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
      RowBox[{"33963387166730896875", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2251799813685248", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "19"]}]], 
   RowBox[{"820125", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3772978536120320", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"1885964474777600", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"38236878915379200", " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
      RowBox[{"40124662325888000", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"80227889380782080", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"87777586306916352", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}], " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
      RowBox[{"49537787684216832", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
      RowBox[{"271381544052644025", " ", 
       RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2460375", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8501796608412876800", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"3400120688763731968", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"114859065717190771200", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"344518655391501696000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{"361529922492001760000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"361468065390329658880", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"395486122291555502592", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"766541058776801147070", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
       RowBox[{"148812233815332831744", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"1582004487372072513750", " ", 
        RowBox[{"Zeta", "[", "9", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"1742384188738826713080", " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"2049945537067443390375", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
       RowBox[{"2445147711914322665250", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"144115188075855872", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "22"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2187", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8119511424750845952", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"]}], "+", 
       RowBox[{"5761053385998336000000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
       RowBox[{"11519799896911380480000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"19452409016751768960000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
       RowBox[{"3021536160222003200000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"122477301839818094400000", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"64249749936214894800000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
       RowBox[{"67001787659173862880000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"133977307493900965248000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"151263513873035403840000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"87394715427313156262400", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"499641990243886662046875", " ", 
        RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"144115188075855872", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "21"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"19683", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2064535292997877628928", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "8"]}], "+", 
       RowBox[{"3904725516670710374400000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
       RowBox[{"5856314257820139724800000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"59327942054692972248000000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{"39546839877589786855680000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
       RowBox[{"1228934899626802565120000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"41505003279943664580000000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"248997758474693805091200000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"65314749511999194706800000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
       RowBox[{"136215909677562890091840000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"136198163897840847293568000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"153771522161887404815040000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"596031438971456270326293750", " ", 
        RowBox[{"Zeta", "[", "11", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"59233360632694234700313600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"629615613479388644514656250", " ", 
        RowBox[{"Zeta", "[", "9", "]"}], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"705898742889703649614453125", " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
       RowBox[{"842131362728756088785671875", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
       RowBox[{"1015772166165821583941296875", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4611686018427387904", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "24"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"98415", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3162990456996653694976", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"160254358163706931200000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
       RowBox[{"961382750937324871680000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"320412843963207991296000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{"672468287309913006080000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"3406013679650161487040000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"3574196826356486055600000", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
       RowBox[{"183911119739934083481600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"7453125353140620886656000", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"7819992135705585084480000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"4207389950292229340640000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"8413536335548976311680000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"9724042824110615858457600", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"5719408200059388634800000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
       RowBox[{"33830329136765214154476375", " ", 
        RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4611686018427387904", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "23"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"295245", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"14516524955008760144723968", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"98344960000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"26162995853292534", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
          RowBox[{"54909858271000595", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1181545882815690684634890240", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"3801600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"676958363130884600000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
          RowBox[{"660275", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"50029800380648651", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"53827119128448666", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"41076674044313450941398", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"10080000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1021135870784131646464", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"6074849457953694232815", " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"55125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1984556162113561972364800", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"723777588430141837616640", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"61408347", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"87328655278014150", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
             RowBox[{"178793110522701576", " ", 
              RowBox[{"Zeta", "[", "11", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
             RowBox[{"192259453241460875", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
             RowBox[{"218571107510860020", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63038983000102311896064", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
             RowBox[{"1619173596240369202794475", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"10804500", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"158191639507821426780", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"346159694458498465512", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"33200639395620527615", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"39082450842713650086", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"100559475270151475568991", " ", 
           RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"590295810358705651712", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "26"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7381125", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1528275992719156838400000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"5161034304487623168000000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "5"]}], "+", 
       RowBox[{"509365492263931709751296", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"103208898657001073836032000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"154795587912348148452556800", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
       RowBox[{"162439348377606422126592000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"108280412565654208848855040", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"575448616247003060436000000", " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
       RowBox[{"118471136428924515788783616", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"599979739340596380087168000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"1259213309417864406336192000", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"688783217183619135991902720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
       RowBox[{"33435448447427951468544000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"1354788980804357341955712000", " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"1421526197054682918239040000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "9", "]"}], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"782908017960776549216094720", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"1565637531688636165196236800", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}], " ", 
        RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
       RowBox[{"1842005268371840812400160000", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
       RowBox[{"1098623284000210762130937600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
       RowBox[{"6681265663687022172862372275", " ", 
        RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"590295810358705651712", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "25"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"22143375", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2630919844183950221367050240", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"751629674726856826340507648", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"1573519360", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"177680659613219101465", " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"194403213715398955443", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"69067826084669833806445412352", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"7257600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"73432152856917181795840", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"1695694", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"289002803450569065", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
             RowBox[{"596450455195782775", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"656917433395090244", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1310564831099900323272325", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"149273600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27890175376977221196", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"29267421677253973015", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"25336728241506018462411", " ", 
           RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"77175", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5827619865477070774020096", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "4"]}], "+", 
          RowBox[{"73384732689765952745687040", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"682", " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"117729331177676274975744", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"877911864299477733078925", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5500611031461908995974400", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"4316735249366758739389440", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"8772621", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7464452236152588292", " ", 
                 RowBox[{"Zeta", "[", "13", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                RowBox[{"7778440741259592415", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                RowBox[{"8481400021836602315", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"104127890058683040833689406", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"45", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6144", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"192774914156285061324000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
             RowBox[{"4621925", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10176244531721379151", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"10948633968365299206", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"29243038331645257070054103", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"924385", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5120", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27902650822457546125", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"29092131612732908844", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1658698738654369673510249", " ", 
              RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"18889465931478580854784", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "28"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"19683", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3142681108348428840075264", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "9"]}], "+", 
          RowBox[{"16043311870459910463651840000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"2805665846021890668830720000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"691488000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"431226138155299019525", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"10692", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"84101973171607942", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"94953644760273585", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"345600", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"38688218742177245680000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"586882956232329792938903", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"590625", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1788579823451716758334375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8492496575683480088320", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"28523880", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14528383088868157", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"7815552406026365", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"260876", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"869010351712938171", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"1793483012973458625", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"1975302763995597452", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"303136278198875549002575", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"115762500", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7018678300147107552000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"4910177329181551760000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"294151", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"239713775444874654", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"4225", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"59933910146926", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"67195409582475", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"99626486993246888371125", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1653750", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16128", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10153422957398922852", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                RowBox[{"63928838777116100830", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"34972765054894525221", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4206076458685789425369775", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"11081907485649985611453742149609375", " ", 
        RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"18889465931478580854784", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "27"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"59049", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2096315640490584001702061408256", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "10"]}], "+", 
       RowBox[{"17834050612179465036406739435520000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"2673355794732765631265657323520000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{"442552320000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1123434762593496071977475", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
          RowBox[{"10692", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"219103338647047775018", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"247374449508441024055", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"176947200", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"100794031263542713968808000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
          RowBox[{"1528995335240951011139106401", " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"7408800000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"365683642241600236412113920", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
          RowBox[{"255827787974571975551603200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"121121", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30331449839725158279078", " ", 
              RowBox[{"Zeta", "[", "11", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"14365", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2230457116757703922", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                RowBox[{"2500696009589911425", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"5190683119516101133787329755", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"493920000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3072", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"396766356403182118062948", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
             RowBox[{"2498155831080870278406970", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"1366636630822570379342169", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"31306901755043998557992149775", " ", 
           RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"5625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5352351112118921100327014400000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "6"]}], "+", 
          RowBox[{"1137382338757861308181209710976000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"68457312000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"57227516125657327695013", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"61571157307673485269798", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1623849556734230075786005752522240", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
          RowBox[{"638274637", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19296537748623172769642196", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "15", "]"}], "2"]}], "+", 
             RowBox[{"425", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"92438108602198675140825", " ", 
                 RowBox[{"Zeta", "[", "13", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                RowBox[{"5491", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3751", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4742258450319306", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                    RowBox[{"5228721124048375", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"22753023695008187364", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"11344725", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1280", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"246579658744353923352425", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"257091277367079178811964", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3664538372125248175194405769", " ", 
              RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"393750", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5184", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"442460740682432980404352000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"3169320", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6812359516288326765769", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"3664713124513855228815", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"260876", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"45275480853334603265493", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                RowBox[{"41275", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2263853456343406095", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"2493358594195357564", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"15793428859626106331284516875", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7372570625", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2426768546026832219712", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
             RowBox[{"99444951330951706793885", " ", 
              RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1208925819614629174706176", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "30"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"885735", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10548648242445480622794211328", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "8"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5619712000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"532275049419941928366", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"1117118967314102914555", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1144705822553696280701221601280", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"5068800", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"983686967974944524212000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
             RowBox[{"660275", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72697841356975027397", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"78215697932501851722", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"59688208189531757755325406", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"554400000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26979169606577459300864", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"160501586701992176996355", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1929375", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"52344204901479397783296000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"27464517558054888751520000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"77", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8702430148991486479579025", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"18725911031207411481750300", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"14936724", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"607456633413160091", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"690389265903976470", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"519090", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3039166361643209046018", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"71825", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"44697700024790222", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"50113206793338975", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"1114497121060680902991356625", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"55125", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11534268905699850934392473600", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"4206610105215536295315118080", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"61408347", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"507554148009178219950", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
                RowBox[{"1039145568114161574792", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                RowBox[{"1445", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"773295479820434275", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"879124857852122532", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"130", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"28183317180146110879174656", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                RowBox[{"723895983901381293596297275", " ", 
                 RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"5402250", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"256", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"229859654477261860024260", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"502986329281612924566984", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"65", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3710929833063794798735", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                   RowBox[{"4368361677900153348294", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"584469818318403655305530863", " ", 
              RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2564670046769989537390879963798828125", " ", 
        RowBox[{"Zeta", "[", "29", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1208925819614629174706176", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "29"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2657205", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2424056613592466727721657673187328", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "9"], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"36685479936000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28103838491451407541654", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
          RowBox[{"58983317951448939154045", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"338193862147609404052832349868523520", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
       RowBox[{"7372800", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"349634138922011230747976240000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
          RowBox[{"5942475", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2871010745645977296346133", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"3088924160452966860942918", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"21215077391675444694113911240026", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"645120000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9589452945938642675346356224", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"57048468108203840351052784815", " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"7056000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"93170030621257107897753686412800", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"33979631388288840073717053488640", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"552675123", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"455538930891322578750450", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
             RowBox[{"932651744406365663821944", " ", 
              RowBox[{"Zeta", "[", "11", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
             RowBox[{"1445", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"694046535923362002925", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                RowBox[{"789030327250906409564", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"90", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"328835651118226471961522328576", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
             RowBox[{"8446229781152282534808816019025", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"1382976000", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2475687815999978406732769220", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"5417383136993795527147216728", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"173196134564563142947079395", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"203879847134958573322398798", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"1573747959155322032309187019059", " ", 
           RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"196875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"106080452411854823136878264156160", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "5"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"450793728", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15704332056488724935879637", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
             RowBox[{"65", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"498630035475816774658625", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"549180208522591671935572", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"6310815211550873116229061861936000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
          RowBox[{"343", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17241531405602403888431888659200", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"11984355451549980277946480130048", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"22596145", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12351728068072494495624087", " ", 
                 RowBox[{"Zeta", "[", "15", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                RowBox[{"192185", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"66340218439571625549", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                   RowBox[{"70883447503204490451", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                   RowBox[{"78869904268103910241", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"400366632588561974412719119873395", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"12005", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"344627650906983838511066480000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
             RowBox[{"2155914200678636295476896103424", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"39325", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29492064550282511465874432", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"359116834955679449924114255", " ", 
                 RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"1929375", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"422811089490284642835737280000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"221845158254646562886929400000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"693", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7810431175985543856460725175", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"16806505994391552139390790100", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"143748", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"56650441855931231740921", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"64384610142695049816050", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"79420770", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"160450199321747706815598", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"4225", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40116209176227392954", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"44976630980143917725", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"9002360895533056011226382634375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"21474438409106151461768534274140625", " ", 
           RowBox[{"Zeta", "[", "29", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"38685626227668133590597632", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "32"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"66430125", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2731660533827145510849641185280", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"682874478365642496132297785344", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "8"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"2787377152", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"145794835991372916418385", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"159516546953910689589849", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"83662426052187671272217365315584", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
          RowBox[{"241920", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5336573670897736171387545600", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"913066", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"39005206097474529207801", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                RowBox[{"80499818007208951885625", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"88660736596492655131940", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"95243215087486090337456368625", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"27440000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"512", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"68915344211106124354308", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"72318504448905516430675", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"250423333695012946927324437", " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"11025", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"28234529020091521961636705280", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                RowBox[{"59257601496278552323314086400", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"16208682015489487687288160640", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"46585", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8759966993549301170761575", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"34", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"249678545992403932695555", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                    RowBox[{"567531520653845976860684", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"2106", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8673696030618936353652", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                    RowBox[{"5136266769774276126575", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"2924207", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"164276904062896101927450", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
                   RowBox[{"336333803186322279341784", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"361665805267707783179125", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"411161603564139156405180", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"15229437020441655930813841857625", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"154350", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21174661815698079365756438016", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "4"]}], "+", 
             RowBox[{"266643653357775130611313789440", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"12958", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22514219511848420226345216", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"167889102343548291388150325", " ", 
                 RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"19986499506745410167488510400", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"15684891654986526420428048640", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"271951251", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"874906040284364620532", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"911708532974906000015", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"994102170408793276915", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"378348960748949078058688784266", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"45", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16896", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"254715053206380561211440000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
                RowBox[{"420175", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"147905049815807448479099", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"159131232468363195434394", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"38638974700371023882767270407", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"84035", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1280", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4461011325255865377604225", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                   RowBox[{"4651182969737773106371932", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"66297224396106940281196220069", " ", 
                 RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"207061201474544189610321409216963546875", " ", 
        RowBox[{"Zeta", "[", "31", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"38685626227668133590597632", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "31"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1395032625", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1973155245452337346932350442547445760", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"438459429478800510802955426060042240", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "9"], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"9865003008", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39673441437375048873546774665", " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"43407386783229805442586220851", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"69063673657314002057580799687170981888", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
        RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
       RowBox[{"796262400", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2342154757805627967851944460800", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"130438", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"119832095438240852089683513", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
             RowBox[{"65", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3804802511428137422956725", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"4190526259955818783744484", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"41801008337597967767597934520875", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2890137600", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3024651883464457459736955012", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"3174015622377223232654770205", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2747730035624825473898521569867", " ", 
           RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"101606400", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"92929956138807334448654059496448", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "4"]}], "+", 
          RowBox[{"1170228437839490407324876938193920", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"682", " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1877370761277620087269929288192", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"13999590228088209771322453611025", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"87715487500251768471891646019200", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"68836888751330329732172316280320", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"8772621", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"341", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"349066309889433500414596", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"363749612862885188582095", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"135248333439810351725423095", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1660473381340486333139782488863638", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"138240", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"512", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"60025", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9789244965264536481157957675", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"10206557899058465679207974292", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"878346708088780042501277772000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
                RowBox[{"94325", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2271941115536678423698872227", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"2444384409943844756146480722", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"133240556426592290812154050761729", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"3493038416164312331368208356538373035", " ", 
           RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"55125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171303497889792256489614768635904000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
          RowBox[{"71905133226427230196275826212864000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "5"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"797322240", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12950606591531791191683775486", " ", 
              RowBox[{"Zeta", "[", "11", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"359125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"38093494280052819714346", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                RowBox[{"42708847445298346662045", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4863119021748022276839635712335232000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1194142235180452446383183560347463680", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"428259730304713345494079037132759040", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"1306057181", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3978845097737096900710629375", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "17", "]"}], "2"]}], "+", 
                RowBox[{"532", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15167481253396986457918260", " ", 
                    RowBox[{"Zeta", "[", "15", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                   RowBox[{"2527", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6264871197700023372750", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                    RowBox[{"6755170295538460875684", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}], "+", 
                    RowBox[{"7573539938779347703625", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"9148006000", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"41732870310415972277182016", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
                RowBox[{"1710143797575040671350153075", " ", 
                 RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"5544", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1582211552436257693875561125212800", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
             RowBox[{"3404606952504477273089280602457600", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"891", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5632", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"328741330689347689326190219", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"373622553075436340485646070", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"27520761743942892804969041359375", " ", 
                 RowBox[{"Zeta", "[", "29", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"226800", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"349523548295909567064291140113203200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"95604916786979939918079938864824320", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"1310044736", " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2162870537566280918049724050", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
             RowBox[{"4428172530351102382843622904", " ", 
              RowBox[{"Zeta", "[", "11", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
             RowBox[{"4761693807361871180280196625", " ", 
              RowBox[{"Zeta", "[", "9", "]"}], " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
             RowBox[{"5413355849417970153258509580", " ", 
              RowBox[{"Zeta", "[", "7", "]"}], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"960", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"173476855209659515650532937590784", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
             RowBox[{"4455798214297985096820270464411225", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"978285", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"38444575392249171855867109225", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"102", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"365251972371434740012162995", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"830235578108845808592209036", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2106", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"38065961590313160468693036", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"22541363840824607476781525", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"42126690048149903196428845018875", " ", 
              RowBox[{"Zeta", "[", "31", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"19807040628566084398385987584", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "34"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1594323", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1024", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"189464696854976574583297292632064", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "11"]}], "+", 
          RowBox[{"2532705207738398053631608875909120000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"332205694941422219535794414551040000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "8"], " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"44255232000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2233545107926132417393891025", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
             RowBox[{"10692", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"435608030523632948015662", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"491815178272728184759885", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"14745600", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"200396499340562758830568672000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"]}], "+", 
             RowBox[{"3039910325611330365970784811803", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24696000000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36350259820979852237773876992", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"25430206413560099008821000320", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"17303", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21105358705563239924545806", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"2873", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7760030917157175416842", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"8700225073800257981925", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"515972143493433807843071750913", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"176400000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5376", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"157762599448803472561593596", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                RowBox[{"993319420462966672224829330", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"543403783017877900357861875", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"21784485190792543826266615373275", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"9646875", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40320", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8578922505953089663762658825", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"17889279360585892589322290232", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"203591406980423998079695572220800", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
             RowBox[{"9317", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"172217713123343631873871355130", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "11", "]"}], "3"]}], "+", 
                RowBox[{"718146", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1484768172260124299244375", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"1635291182604402263238428", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"54925", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10253630753906713849686341", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1160382731543595684134010", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
                    RowBox[{"289", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8839635448091232721925", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                    RowBox[{"5024692259967166266942", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"135", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1163381724680246397980610991104", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "4"]}], "+", 
                RowBox[{"20469449", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4470438061037759227981564", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"4658484843350171741511505", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"5079485094262190763452805", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"119527052455774658446602458400650", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"37485", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"26380521372146698917595118080", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"262024975495849239929404050759", " ", 
                 RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"39375", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"760036004757773147132106516480000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "6"]}], "+", 
             RowBox[{"161508308385731018543285844133632000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
             RowBox[{"58677696000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9480700733332964432681437", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"10200298241788021812146702", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"230586960160360455479815453496110080", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
             RowBox[{"91182091", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"19180758529901597450751310524", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "15", "]"}], "2"]}], "+", 
                RowBox[{"2975", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13126211428407859666910025", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"5491", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3751", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"673400700723906162", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                    RowBox[{"742478402917342375", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"3230929467077538164148", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"540225", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23040", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40850050843395400732228325", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                   RowBox[{"42591477577486373473413036", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"10927658505211489278381390779533", " ", 
                 RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"984375", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1152", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"395833032230435320968850758400", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"9507960", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2031480994125568447799797", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"1092836520436003552416207", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2347884", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4500463163146497413137359", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                   RowBox[{"1105", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8405571673751895174035", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                    RowBox[{"9257712736059020814204", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"14129060479212027230934564637125", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1474514125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2412249893351513506291072", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
                RowBox[{"98849999482010101285100855", " ", 
                 RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"961764771320796935782133662301568563994140625", " ", 
        RowBox[{"Zeta", "[", "33", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"19807040628566084398385987584", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "33"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7971615", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2048", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1317031369983719359064573672050130944", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "10"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"4315938816000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"185405074323218198908151238", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
             RowBox[{"389121570624011643023554615", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"229676628788031883896590117694320148480", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "8"], " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"3715891200", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"753766862230798265581577276000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"]}], "+", 
             RowBox[{"1037575", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35449107528229471855810573", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"38139741171311635008351198", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"45736969753949954161129767881562", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7741440000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"723586980903006561854828022272", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"4304677177449072763902226608945", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"84672000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"638017247755465394551516358922240", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"]}], "+", 
                RowBox[{"2008571868421027729751509460556800", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"732537617317525999780509759114240", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"8772621", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"618695411873168501240118750", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
                   RowBox[{"1266691639661156621101551912", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"1445", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"942627247065983680479275", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                    RowBox[{"1071630588988971764598132", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"114713473095282452754094681383755750", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"20744640000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"640", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22416195656249408954122929012", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"49051886331432082869831209688", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"13", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1809473622115443491674972225", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                   RowBox[{"2130043638866147984604705498", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"142495513004898443684313617236639", " ", 
              RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"28125", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96051001818183547783583578152960000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "7"]}], "+", 
             RowBox[{"6807637791948712063587812123941416960", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "7", "]"}], "5"]}], "+", 
             RowBox[{"91276416000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1797211076857250474995851277", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"1933621753054099651807526262", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"50996487839231060480741184384610383360", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
             RowBox[{"1869502635", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"630036294964120967207332727988", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "11", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"164588424", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8087282580310606279272", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"9067126184585245712825", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"169", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4234695005958973369580948125", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"249900", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15394122401149684307115", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
                    RowBox[{"38529288528689862394888", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"132", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"64196848081511687046282596", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                    RowBox[{"41926990511656392513593125", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"105644", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1352431590175343948687149428864000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"2924207", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5008268860361076738720556914", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "15", "]"}], "2"]}], "+", 
                   RowBox[{"14875", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"685474412820714325035045", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                    RowBox[{"132602159", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5462272089016533", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                    RowBox[{"6022594061754325", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"40299148107593922223477542709217250", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"7563150", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3840", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7743747269224047962255993825", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                   RowBox[{"8073861216171242325497489628", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"345250588068199830917075161659673", " ", 
                 RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"787500", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"144070741574753729466518990187724800", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "5"], " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
             RowBox[{"1352381184", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7109486405269714449382539393", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                RowBox[{"8125", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1805872902237435101895237", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"1988948924899372435853204", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"8570883889329429758926228357844880000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
             RowBox[{"3773", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2128741435611631691941805510342400", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"1479659421936955835890112441481216", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "3"], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"10270975", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3355038136839864691692632442", " ", 
                    RowBox[{"Zeta", "[", "15", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                   RowBox[{"38437", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"90098309183567051087721", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                    RowBox[{"8303", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11594433600453904959", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                    RowBox[{"12900781520241867224", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"49431631153151512840388037576452100", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"1428595", " ", 
              RowBox[{"Zeta", "[", "5", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3933172910698227244030442800000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "3"]}], "+", 
                RowBox[{"24605058332022009080783553580032", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"39325", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"336587596947512432864584704", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "7", "]"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"4098535314094623319141861975", " ", 
                    RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"34728750", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"256", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"63804284842611292484685780096000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"33477541159361973379690591120000", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "4"], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"77", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10607683856288433466054596318025", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "9", "]"}], "2"], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"22825641913288486000247341122300", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"39204", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"282111179323026409427930331", " ", 
                    SuperscriptBox[
                    RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
                    RowBox[{"320626248085202858553463670", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"519090", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3704545005131433287067307218", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"71825", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54483573030202765262974", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                    RowBox[{"61084724849920826717175", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"1358500303577101377404676955901625", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"], " ", 
                 RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3240595774750379829504628371729890625", " ", 
              RowBox[{"Zeta", "[", "29", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"1527916090385340265334216001104800656524119921875", " ", 
        RowBox[{"Zeta", "[", "35", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"633825300114114700748351602688", " ", 
     SuperscriptBox[
      OverscriptBox["b", "_"], "35"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.989850346126577*^9, {3.9898509436519947`*^9, 3.989850949188562*^9}},
 CellLabel->
  "Out[3269]=",ExpressionUUID->"cb8015e1-6101-4dde-9e65-3d57c2df628d"]
}, Closed]]
},
WindowSize->{808, 891},
WindowMargins->{{24, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"979dc918-308e-45bf-8e82-184d7d672817"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 841, 24, 53, "Subsubsection",ExpressionUUID->"6104843c-c89a-49b4-808f-95916bd9bd5b"],
Cell[1424, 48, 133341, 3123, 6144, "Output",ExpressionUUID->"76d5661d-4a11-4f56-8ff5-1b97971098b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[134802, 3176, 1139, 32, 47, "Subsubsection",ExpressionUUID->"feff1ba7-0463-4d0f-b19b-84170e12a280"],
Cell[135944, 3210, 139003, 3135, 11025, "Output",ExpressionUUID->"cb8015e1-6101-4dde-9e65-3d57c2df628d"]
}, Closed]]
}
]
*)


